Measuring Pulsar Distances from Chirping Orbital Periods

The observed orbital period time derivative (or orbital "chirp") of a millisecond binary pulsar (MSP) encodes information about both the intrinsic properties of the binary system and its environment. Orbital chirp has contributions from intrinsic energy loss due to gravitational wave emission, kinematic effects due to motion in the plane of the sky, and dynamical effects due to galactic acceleration, with the latter two contributions depending on the MSP distance. We use orbital chirp data to infer distances to 21 MSPs; and for four of which we obtain smaller uncertainties than those reported in previous distance measurements. We incorporate multiple realistic galactic acceleration models to assess the sensitivity of the inferred distances to the choice of galactic gravitational potential, finding a significant dependence for four MSPs.

==> anc/Pulsar_Params_Expanded.csv <==
NAME,GL,GB,PB,PB_ERR,PBDOT,PBDOT_ERR,M1,M1_ERR,M2,M2_ERR,ECC,ECC_ERR,PMTOT,PMTOT_ERR,DIST,DIST_ERR
B1259-63,304.183553,-0.991583,1236.724525,6e-06,1.4e-08,7e-09,2.0,1.0,23.0,8.0,0.8698797,6e-08,7.03,0.03,2.6,0.35
B1534+12,19.847526,48.341431,0.420737298881,2e-12,-1.366e-13,3e-16,1.333,0.0002,1.3455,0.0002,0.27367752,7e-08,25.328,0.012,0.94,0.065
B1913+16,49.967651,2.121891,0.322997448918,3e-12,-2.423e-12,1e-15,1.438,0.001,1.39,0.001,0.617134,4e-07,0.77,0.11,4.1,1.35
J0348+0432,183.336841,-36.773627,0.102424061371,9e-12,-2.17e-13,7e-15,1.806,0.037,0.154,0.003,4.7e-06,1e-06,4.27,0.092,2.1,0.2
J0437-4715,253.394523,-41.963302,5.74104582,1.6e-07,3.7329e-12,1.5e-15,1.418,0.044,0.221,0.004,1.91819e-05,1.1e-09,140.913,0.001,0.156,0.0011
J0613-0200,210.413052,-9.304907,1.198512575217,1e-10,2.6e-14,7e-15,1.75,0.55,0.14,0.03,4.5e-06,9e-08,10.51,0.01,1.11,0.05
J0737-3039A/B,245.2357,-4.5049,0.1022515592973,1e-12,-1.24792e-12,7.8e-17,1.338185,1.4e-05,1.248868,1.3e-05,0.087777023,6.1e-08,3.305,0.033,0.735,0.06
J0740+6620,149.729731,29.599367,4.76694461936,8e-11,1.2e-12,2e-13,2.08,0.07,0.253,0.0055,5.99e-06,2.9e-08,32.666,0.2,1.14,0.16
J0751+1807,202.729676,21.08584,0.263144270792,7e-12,-3.5e-14,2.5e-15,1.64,0.15,0.16,0.01,3.3e-06,5e-07,13.675,0.294,1.4,0.35
J1012+5307,160.347147,50.857836,0.604672723085,3e-12,5.2e-14,4e-15,1.72,0.16,0.165,0.015,1.1e-06,1e-07,25.521,0.06,0.845,0.014
J1017-7156,291.558116,-12.55327,6.5119041,9e-07,4e-13,2e-13,2.0,0.8,0.27,0.4,0.0001424,6e-07,10.105,0.012,1.4,1.8
J1022+1001,231.794541,51.100642,7.8051353,6e-07,2.1e-13,7e-14,1.44,0.44,0.52,0.24,9.702e-05,4e-08,19.647,3.696,0.64,0.07
J1125-6014,292.504194,0.89368,8.7526036468,4e-10,7e-13,1e-13,1.5,0.2,0.31,0.03,6.15e-07,1.1e-08,17.126,0.014,1.4,0.3
J1455-3330,330.721766,22.562257,76.17456861,2e-08,5e-12,2e-12,0.0,0.0,0.0,0.0,0.000169646,4e-09,8.097,0.011,0.76,0.055
J1600-3053,344.090438,16.451381,14.3484635,2e-07,3.6e-13,3e-14,2.06,0.425,0.29,0.02,0.000173728,2e-09,6.984,0.011,1.39,0.04
J1603-7202,316.629669,-14.495519,6.30862966949,1.9e-10,1.9e-13,4e-14,1.418175783,0.350017853,0.337792,0.051202,9.33e-06,2e-08,7.752,0.013,1.1,0.2
J1614-2230,352.635721,20.192109,8.68661955647,8e-11,1.7e-12,2e-13,1.937,0.014,0.494,0.002,1.33e-06,7e-09,33.196,0.994,0.69,0.045
J1640+2224,41.051005,38.271186,175.460664578,9e-09,9e-12,2e-12,2.8,1.75,0.45,0.18,0.000797277,3e-09,11.526,0.007,1.08,0.24
J1713+0747,28.750557,25.222836,67.825139,3e-06,2e-13,1e-13,1.28,0.08,0.283,0.009,7.49408e-05,5e-10,6.293,0.002,1.31,0.04
J1738+0333,27.721282,17.742237,0.3547907398724,1.3e-12,-1.7e-14,3.1e-15,1.46,0.055,0.181,0.0075,3.4e-07,1.1e-07,8.675,0.008,1.74,0.14
J1741+1351,37.885185,21.640797,16.3353478289,2e-10,1.33e-12,3.65e-13,1.14,0.34,0.22,0.045,1e-05,1e-08,11.649,0.02,1.8,0.4
J1756-2251,6.498658,0.94801,0.31963390143,3e-11,-2.29e-13,5e-15,1.341,0.007,1.23,0.007,0.1805694,2e-07,9.5,9.5,0.95,0.5
J1829+2456,53.3426,15.6119,1.176027952868,1.1e-11,-2.9e-14,1.2e-14,1.306,0.004,1.299,0.004,0.13914374,1.3e-07,9.52,0.07,0.91,0.18
J1909-3744,359.730783,-19.59581,1.533449475874,1e-12,5.09e-13,1e-15,1.486,0.011,0.2081,0.0009,1.04e-07,6e-09,37.02,0.006,1.14,0.01
J1933-6211,334.4309,-28.6315,12.819406716,1e-09,7e-13,1e-13,1.4,0.25,0.43,0.05,1.26e-06,2e-08,12.42,0.03,1.2,0.4
J2043+1711,61.918822,-15.31289,1.4822908095,1e-10,1.02e-13,1.2e-14,1.62,0.1,0.173,0.01,4.87e-06,1e-07,12.257,0.018,1.1,0.1
J2129-5721,338.005391,-43.56959,6.6254930897,5e-10,1.51e-12,9e-14,1.418175783,0.350017853,0.154026,0.021936,1.21e-05,1.3e-07,13.349,0.012,0.6,0.4
J2145-0750,47.776711,-42.083628,6.83890261495,9e-11,1.3e-13,2e-14,1.8,0.4,0.83,0.06,1.934e-05,3e-08,13.148,0.051,0.613,0.014
J2222-0137,62.018455,-46.075288,2.445759995469,6e-12,2.51e-13,7.6e-15,1.81,0.03,1.312,0.009,0.00038092,1e-08,45.061,0.041,0.2681,0.00105
J2234+0611,72.99,-43.01,32.00140163,8e-09,3.1e-12,2.5e-12,1.353,0.0155,0.298,0.0135,0.129274035,8e-09,27.1,0.02,0.95,0.04
J2339-0533,81.348942,-62.476158,0.1930984018,3e-09,-1.66e-10,1e-12,1.4,0.04,0.075,0.007,0.00021,1e-05,31.016,9.457,1.1,0.3

